Disordered structures in ultracold spin-imbalanced Fermi gas

We investigate properties of spin-imbalanced ultracold Fermi gas in a large range of spin polarizations at low temperatures. We present results of microscopic calculations based on mean-field and density functional theory approaches, with no symmetry constraints. At low polarization values we predict the structure of the system as consisting of several spin-polarized droplets. As the polarization increases, the system self-organizes into a disordered structures similar to liquid crystals, and energetically they can compete with ordered structures such as grid-like domain walls. At higher polarizations the system starts to develop regularities that, in principle, can be called supersolid, where periodic density modulation and pairing correlations coexist. The robustness of the results has been checked with respect to temperature effects, dimensionality, and the presence of a trapping potential. Dynamical stability has also been investigated.

==> anc/README.txt <==
We attach three representative examples of numerical setups used in our calculations:
(in arxiv version, we have removed from names .zip extension to avoid automatic unpacking)

* BdG_P25_disordered.zip
    an example of disordered state's creation with energy minimization 
    according to the BdG energy density functional.
* BdG_P20_grid.zip
    the one with grid-like pairing potential  enforced.
* ASLDA_P25.zip
    an example of 3D simulation with ASLDA functional.

----------------------------------------------------------------------

Requirements: access to computing resources with W-SLDA toolkit installed:
    https://gitlab.fizyka.pw.edu.pl/wtools/wslda
    
See documentation of W-SLDA Toolkit to learn how to use reproducibility packs:
    https://gitlab.fizyka.pw.edu.pl/wtools/wslda/-/wikis/


